From Soft Classifiers to Hard Decisions: How fair can we be?

A popular methodology for building binary decision-making classifiers in the presence of imperfect information is to first construct a non-binary "scoring" classifier that is calibrated over all protected groups, and then to post-process this score to obtain a binary decision. We study the feasibility of achieving various fairness properties by post-processing calibrated scores, and then show that deferring post-processors allow for more fairness conditions to hold on the final decision. Specifically, we show: 1. There does not exist a general way to post-process a calibrated classifier to equalize protected groups' positive or negative predictive value (PPV or NPV). For certain "nice" calibrated classifiers, either PPV or NPV can be equalized when the post-processor uses different thresholds across protected groups, though there exist distributions of calibrated scores for which the two measures cannot be both equalized. When the post-processing consists of a single global threshold across all groups, natural fairness properties, such as equalizing PPV in a nontrivial way, do not hold even for "nice" classifiers. 2. When the post-processing is allowed to `defer' on some decisions (that is, to avoid making a decision by handing off some examples to a separate process), then for the non-deferred decisions, the resulting classifier can be made to equalize PPV, NPV, false positive rate (FPR) and false negative rate (FNR) across the protected groups. This suggests a way to partially evade the impossibility results of Chouldechova and Kleinberg et al., which preclude equalizing all of these measures simultaneously. We also present different deferring strategies and show how they affect the fairness properties of the overall system. We evaluate our post-processing techniques using the COMPAS data set from 2016.

==> graphs/create_graphs.py <==
import matplotlib.pyplot as plt
import numpy as np
import random
import os
from matplotlib import font_manager as fm
from matplotlib import cm
import math
### HEY!
### IF YOU GET WEIRD FONT ERRORS IT'S BECUASE I HAD TO INSTALL GNU UNIFONT IN ORDER TO GET A \BOT SYMBOL.
### I GOT IT FROM HERE: http://www.unifoundry.com/unifont/index.html
### CHANGE THE HARDCODED `fpath` VARIABLES IN `two_thresholds_per_group` and `transform_pdf1_to_pdf2` TO FIX IT.
### AND DON'T WORRY, THERE'S A FONT EMBEDDING EXCEPTION TO GPL.
### CHEERS AND HAVE A NICE DAY!
### -Sarah

ORANGE="#EE8600"
BLUE="#001868"
DARKGRAY="#616161"
MEDDARKGRAY="#777777"
MEDGRAY="#909090"
LIGHTGRAY="#B8B8B8"


#### Helper functions
def a_function(x, mulist, sigmalist, clist):
    """Add a bunch of normal distributions together to get a suitably wiggly line"""
    def normal(xi, mu, sigma, c):
        return c * np.exp(-(xi-mu)**2.0 / (2.0*sigma**2.0))
    return sum([normal(x, mulist[i], sigmalist[i], clist[i]) for i in range(len(mulist))])

#### Functions for creating specific graphs
def create_single_lollipop_graph(br, filename):
    value = 1.0

    plt.stem([br], [value])
    plt.ylim(0, 1)
    plt.xlim(0, 1)

    # Display options
    # plt.show()
    plt.savefig(filename)

def create_discrete_thresh_example(filename):
    g1x = [1./3., 1./2., 2./3.]
    g1y = [0.25, 0.5, 0.25]

    g2x = [5./12., 7./12.]
    g2y = [0.1, 0.9]

    plt.stem(g1x, g1y, linefmt='r-', markerfmt='ro', label="Red Group")
    plt.stem(g2x, g2y, linefmt='b--', markerfmt='bo', label="Blue Group")

    plt.ylim(0, 1)
    plt.xlim(0, 1)
    plt.savefig(filename)

def one_gaussian_vs_two(filename):
    NUM_POINTS = 10000

    xs = [1./NUM_POINTS*i for i in range(0,NUM_POINTS+1)]

    def normal(xi, mu, sigma, c):
        return c * np.exp(-(xi-mu)**2.0 / (2.0*sigma**2.0))

    sigma = 0.05

    mu1 = 0.5
    c1 = 1

    mu21 = 1
    mu22 = 0
    c2 = 0.5
    y1s = [normal(x, mu1, sigma, c1) for x in xs]
    y2s = [normal(x, mu21, sigma, c2) + normal(x, mu22, sigma, c2) for x in xs]

    calline_y1s = [xs[i] * y1s[i] for i in range(len(xs))]
    calline_y2s = [xs[i] * y2s[i] for i in range(len(xs))]

    fig = plt.figure()
    ax = fig.add_subplot(111)
    ax.set_xlabel('score')
    ax.set_ylabel('Pr[score]')

    plt.plot(xs, y1s, color='r', linestyle='solid')
    plt.plot(xs, y2s, color='b', linestyle='solid')
    plt.ylim(0, max(y1s)*1.1)
    plt.xlim(0, 1)
    plt.tick_params(axis='y', which='both', left=False, right=False, labelleft=False) # no y labels

    plt.fill_between(xs, calline_y1s, [0 for _ in xs], color='r', alpha=0.2)
    plt.fill_between(xs, calline_y2s, [0 for _ in xs], color='b', alpha=0.2)

    plt.savefig(filename)


def create_double_gaussian_example(filename):
    NUM_POINTS = 10000
    def two_gaussians(x, thresh, c1, c2):
        mu1 = thresh/2
        mu2 = (1.-thresh)/2 + thresh
        sigma1 = thresh/5 # may need to be sq
        sigma2 = (1-thresh)/5
        def left(xi):
            return (c1*np.exp(-(xi-mu1)**2.0/(2.0*sigma1**2.0)))
        def right(xi):
            return (c2*np.exp(-(xi-mu2)**2.0/(2.0*sigma2**2.0))) 
        to_ret = left(x) if x < thresh else right(x)
        if c1 < c2 and x < thresh:
            to_ret += right(thresh) - left(thresh-(1./NUM_POINTS))
        if c1 > c2 and x >= thresh:
            to_ret += left(thresh-(1./NUM_POINTS)) - right(thresh)
        return to_ret

    def three_gaussians(x, thresh, c1, c2):
        mu1 = thresh/2
        mu2 = (1.-thresh)/2 + thresh
        sigma1 = thresh/12 # may need to be sq
        sigma2 = (1-thresh)/5
        def left(xi):
            return (c1*np.exp(-(xi-(mu1*2.0/3.0))**2.0/(2.0*sigma1**2.0))) + \
                   (c1*np.exp(-(xi-(mu1+(thresh-mu1)*1.0/3.0))**2.0/(2.0*sigma1**2.0)))
        def right(xi):
            return (c2*np.exp(-(xi-mu2)**2.0/(2.0*sigma2**2.0))) 
        to_ret = left(x) if x < thresh else right(x)
        if c1 < c2 and x < thresh:
            to_ret += right(thresh) - left(thresh-(1./NUM_POINTS))
        if c1 > c2 and x >= thresh:
            to_ret += left(thresh-(1./NUM_POINTS)) - right(thresh)
        return to_ret

    xs = [1./NUM_POINTS*i for i in range(0,NUM_POINTS+1)]
    threshold = 0.7
    y1s = [two_gaussians(i, threshold, 0.5, 1.25) for i in xs]
    y2s = [three_gaussians(i, threshold, 1., 0.5) for i in xs]
    plt.subplots_adjust(top=0.85)
    plt.plot(xs, y1s, color='r', linestyle='solid')
    plt.plot(xs, y2s, color='b', linestyle='--')
    plt.plot((threshold, threshold), (-0.02, 1.35), color='#BBBBBB', linestyle=':') # threshold line
    plt.annotate('τ = 0.7', xy=(threshold - 0.11, 1.29))
    #plt.title("A single threshold can equalize both PPV and NPV if\nthe conditional expectations of the two distributions\non both sides of the threshold are equal")
    plt.ylim(-0.02, 1.35)
    plt.xlim(0, 1)
    plt.tick_params(axis='y', which='both', left=False, right=False, labelleft=False) # no y labels
    plt.savefig(filename)


def show_calibration_line(filename):
    NUM_POINTS = 10000
    NUM_BUMPS = 20
    #mulist = [random.random() for _ in range(NUM_BUMPS)]
    #sigmalist = [min([random.random() / 5]) for _ in range(NUM_BUMPS)]
    #clist = [random.random() * mulist[i] * 10 + (.1/mulist[i]) for i in range(NUM_BUMPS)] # favor higher mu values
    mulist = [0.4636955342570799, 0.0902067923556853, 0.875889802668009, 0.6283003683942548, 0.3282787756864547, 0.2136145190793144, 0.4230900306565931, 0.14067627553941608, 0.325561545334374, 0.9242600693458747, 0.8350793275609785, 0.6925216593388999, 0.15049226386687697, 0.9749335451056729, 0.9060633725109368, 0.14311825646362786, 0.7285439893117348, 0.91713901255653, 0.8709346429675614, 0.7635066575182236]
    sigmalist = [0.0793961138319083, 0.18183812069758856, 0.021704294964542868, 0.06962756997338874, 0.06968140014714937, 0.1669562331333586, 0.07402603139658592, 0.044980020066832146, 0.03915254945102083, 0.1850255597928931, 0.08200556168980593, 0.16921616751360982, 0.17604395220663657, 0.008645182695040398, 0.12837576956236896, 0.14482052260109504, 0.05453590989556958, 0.016471231965100384, 0.06544309630582135, 0.0809836100787378]
    clist = [4.4956789278593945, 1.9995109009221603, 6.212964446884176, 4.240297993984971, 2.357546423941593, 0.5058564029968198, 2.137406466515336, 1.2465859683742915, 2.380964100840575, 4.7643382995304995, 0.4212734342525554, 0.9931018986587519, 2.0233389861648776, 5.157209001920074, 2.93246086248611, 1.9719302109240213, 4.518519784232318, 6.544904149340204, 2.7765709212115146, 1.0751195160683293]

    fig = plt.figure()
    ax = fig.add_subplot(111)
    ax.set_xlabel('score')
    ax.set_ylabel('Pr[score]')
    
    xs = [1./NUM_POINTS*i for i in range(0,NUM_POINTS+1)]
    print(mulist)
    print(sigmalist)
    print(clist)

    ys = [a_function(i, mulist, sigmalist, clist) for i in xs]
    calibration_line = [i*a_function(i, mulist, sigmalist, clist) for i in xs]
    plt.plot(xs, ys, color='r', linestyle='solid')
    plt.plot(xs, calibration_line, color='#666666', linestyle='-.')
    #plt.title("Example calibration line for a DOCS")
    plt.ylim(0, max(ys)*1.1)
    plt.xlim(0, 1)
    plt.tick_params(axis='y', which='both', left=False, right=False, labelleft=False) # no y labels

    # fill
    plt.fill_between(xs, calibration_line, [0 for _ in xs], color='lime', alpha=0.2)

    # find middle(ish) of region and point to it
    plt.annotate('expected negatives', xy=(0.1,5))
    plt.annotate('expected positives', xy=(0.7,4))

    plt.savefig(filename)


def two_thresholds_per_group(filename):
    NUM_POINTS = 10000
    NUM_BUMPS = 20
    #mulist = [random.random() for _ in range(NUM_BUMPS)]
    #sigmalist = [min([random.random() / 5]) for _ in range(NUM_BUMPS)]
    #clist = [random.random() * mulist[i] * 10 + (.1/mulist[i]) for i in range(NUM_BUMPS)] # favor higher mu values
    mulist = [0.4636955342570799, 0.0902067923556853, 0.875889802668009, 0.6283003683942548, 0.3282787756864547, 0.2136145190793144, 0.4230900306565931, 0.14067627553941608, 0.325561545334374, 0.9242600693458747, 0.8350793275609785, 0.6925216593388999, 0.15049226386687697, 0.9749335451056729, 0.9060633725109368, 0.14311825646362786, 0.7285439893117348, 0.91713901255653, 0.8709346429675614, 0.7635066575182236]
    sigmalist = [0.0793961138319083, 0.18183812069758856, 0.021704294964542868, 0.06962756997338874, 0.06968140014714937, 0.1669562331333586, 0.07402603139658592, 0.044980020066832146, 0.03915254945102083, 0.1850255597928931, 0.08200556168980593, 0.16921616751360982, 0.17604395220663657, 0.008645182695040398, 0.12837576956236896, 0.14482052260109504, 0.05453590989556958, 0.016471231965100384, 0.06544309630582135, 0.0809836100787378]
    clist = [4.4956789278593945, 1.9995109009221603, 6.212964446884176, 4.240297993984971, 2.357546423941593, 0.5058564029968198, 2.137406466515336, 1.2465859683742915, 2.380964100840575, 4.7643382995304995, 0.4212734342525554, 0.9931018986587519, 2.0233389861648776, 5.157209001920074, 2.93246086248611, 1.9719302109240213, 4.518519784232318, 6.544904149340204, 2.7765709212115146, 1.0751195160683293]

    fig = plt.figure()
    ax = fig.add_subplot(111)
    ax.set_xlabel('$s$')
    ax.set_ylabel('Pr$[\hat{S}(X_g) = s]$')
    
    xs = [1./NUM_POINTS*i for i in range(0,NUM_POINTS+1)]
    print(mulist)
    print(sigmalist)
    print(clist)

    ys = [a_function(i, mulist, sigmalist, clist) for i in xs]
    calibration_line = [i*a_function(i, mulist, sigmalist, clist) for i in xs]
    plt.plot(xs, ys, color=DARKGRAY, linestyle='solid')
    plt.plot(xs, calibration_line, color=MEDGRAY, linestyle='-.')
    thresh1 = 0.4
    thresh2 = 0.5
    plt.plot((thresh1, thresh1), (-0.02, max(ys)*1.1), color=LIGHTGRAY, linestyle=':') # threshold line 1
    plt.plot((thresh2, thresh2), (-0.02, max(ys)*1.1), color=LIGHTGRAY, linestyle=':') # threshold line 2
    plt.annotate(u'$\u03C4_0(g)$ = %.1f' % thresh1, xy=(thresh1 - 0.165, max(ys)*1.05))
    plt.annotate(u'$\u03C4_1(g)$ = %.1f' % thresh2, xy=(thresh2 + 0.01, max(ys)*1.05))
    fpath = os.path.join("/home/firechant/Downloads/", "unifont-11.0.02.ttf")
    fprop = fm.FontProperties(fname = fpath, size=18)
    fname = os.path.split(fpath)[1]
    plt.annotate(u'\u27C2'.format(fname), xy=(0.437, 5.5), fontproperties=fprop)
    #plt.title('Deferring between the thresholds allows more\nflexible setting of expected TP, FP, FN, TN')
    plt.ylim(0, max(ys)*1.1)
    plt.xlim(0, 1)
    plt.tick_params(axis='y', which='both', left=False, right=False, labelleft=False) # no y labels

    # fill
    cutoff1 = xs.index(thresh1)
    cutoff2 = xs.index(thresh2)
    plt.fill_between(xs[:cutoff1], ys[:cutoff1], calibration_line[:cutoff1], color=ORANGE, alpha=0.5) # left of thresh
    plt.fill_between(xs[cutoff1:cutoff2], ys[cutoff1:cutoff2], [0 for _ in xs[cutoff1:cutoff2]], color=MEDDARKGRAY, alpha=0.5) # IDK
    plt.fill_between(xs[cutoff2:], calibration_line[cutoff2:], [0 for _ in xs[cutoff2:]], color=ORANGE, alpha=0.5) # right of thresh

    # find middle(ish) of region and point to it
    plt.subplots_adjust(top=0.85)
    plt.annotate('expected TN', xy=(0.1,4))
    plt.annotate('expected TP', xy=(0.7,4))
    plt.annotate('expected FN', xy=(0.36,1), xytext=(0.15, 12), arrowprops=dict(facecolor='black', width=0.1,
        headlength=8, headwidth=6))
    plt.annotate('expected FP', xy=(0.6,6), xytext=(0.6, 16), arrowprops=dict(facecolor='black', width=0.1,
        headlength=8, headwidth=6))

    plt.savefig(filename)


def show_calibration_line_decide(filename):
    NUM_POINTS = 10000
    NUM_BUMPS = 20
    #mulist = [random.random() for _ in range(NUM_BUMPS)]
    #sigmalist = [min([random.random() / 5]) for _ in range(NUM_BUMPS)]
    #clist = [random.random() * mulist[i] * 10 + (.1/mulist[i]) for i in range(NUM_BUMPS)] # favor higher mu values
    mulist = [0.4636955342570799, 0.0902067923556853, 0.875889802668009, 0.6283003683942548, 0.3282787756864547, 0.2136145190793144, 0.4230900306565931, 0.14067627553941608, 0.325561545334374, 0.9242600693458747, 0.8350793275609785, 0.6925216593388999, 0.15049226386687697, 0.9749335451056729, 0.9060633725109368, 0.14311825646362786, 0.7285439893117348, 0.91713901255653, 0.8709346429675614, 0.7635066575182236]
    sigmalist = [0.0793961138319083, 0.18183812069758856, 0.021704294964542868, 0.06962756997338874, 0.06968140014714937, 0.1669562331333586, 0.07402603139658592, 0.044980020066832146, 0.03915254945102083, 0.1850255597928931, 0.08200556168980593, 0.16921616751360982, 0.17604395220663657, 0.008645182695040398, 0.12837576956236896, 0.14482052260109504, 0.05453590989556958, 0.016471231965100384, 0.06544309630582135, 0.0809836100787378]
    clist = [4.4956789278593945, 1.9995109009221603, 6.212964446884176, 4.240297993984971, 2.357546423941593, 0.5058564029968198, 2.137406466515336, 1.2465859683742915, 2.380964100840575, 4.7643382995304995, 0.4212734342525554, 0.9931018986587519, 2.0233389861648776, 5.157209001920074, 2.93246086248611, 1.9719302109240213, 4.518519784232318, 6.544904149340204, 2.7765709212115146, 1.0751195160683293]
    
    xs = [1./NUM_POINTS*i for i in range(0,NUM_POINTS+1)]
    print(mulist)
    print(sigmalist)
    print(clist)

    fig = plt.figure()
    ax = fig.add_subplot(111)
    ax.set_xlabel('$s$')
    ax.set_ylabel('Pr$[\hat{S}(X_g) = s]$')

    ys = [a_function(i, mulist, sigmalist, clist) for i in xs]
    calibration_line = [i*a_function(i, mulist, sigmalist, clist) for i in xs]
    plt.plot(xs, ys, color=DARKGRAY, linestyle='solid')
    plt.plot(xs, calibration_line, color=MEDGRAY, linestyle='-.')
    threshold = 0.4
    plt.plot((threshold, threshold), (-0.02, max(ys)*1.1), color=LIGHTGRAY, linestyle=':') # threshold line
    plt.annotate('τ(g)', xy=(threshold - 0.065, max(ys)*1.05))
    #plt.title("Post-processing a soft classifier using a threshold")
    plt.ylim(0, max(ys)*1.1)
    plt.xlim(0, 1)
    plt.tick_params(axis='y', which='both', left=False, right=False, labelleft=False) # no y labels

    # fill
    cutoff = xs.index(threshold)
    plt.fill_between(xs[:cutoff], ys[:cutoff], calibration_line[:cutoff], color=ORANGE, alpha=0.5) # left of thresh
    plt.fill_between(xs[cutoff:], calibration_line[cutoff:], [0 for _ in xs[cutoff:]], color=ORANGE, alpha=0.5) # right of thresh

    # find middle(ish) of region and point to it
    plt.subplots_adjust(top=0.85)
    plt.annotate('expected TN', xy=(0.1,4))
    plt.annotate('expected TP', xy=(0.7,4))
    plt.annotate('expected FN', xy=(0.36,1), xytext=(0.15, 12), arrowprops=dict(facecolor='black', width=0.1,
        headlength=8, headwidth=6))
    plt.annotate('expected FP', xy=(0.5,6), xytext=(0.55, 14), arrowprops=dict(facecolor='black', width=0.1,
        headlength=8, headwidth=6))

    plt.savefig(filename)

def minimum_equalizing_method(filename):
    NUM_POINTS = 10000
    NUM_BUMPS = 20
    #mulist1 = [random.random() for _ in range(NUM_BUMPS)]
    #sigmalist1 = [min([random.random() / 5]) for _ in range(NUM_BUMPS)]
    #clist1 = [random.random() * mulist1[i] * 10 + (.1/mulist1[i]) for i in range(NUM_BUMPS)] # favor higher mu values
    #print(mulist1)
    #print(sigmalist1)
    #print(clist1)
    #mulist2 = [random.random() for _ in range(NUM_BUMPS)]
    #sigmalist2 = [min([random.random() / 5]) for _ in range(NUM_BUMPS)]
    #clist2 = [random.random() * mulist2[i] * 10 + (.1/mulist2[i]) for i in range(NUM_BUMPS)] # favor higher mu values
    #print(mulist2)
    #print(sigmalist2)
    #print(clist2)

    mulist1 = [0.36473538383966175, 0.2974532997494541, 0.5010971297688214, 0.43978093171670385, 0.7205072141153667, 0.6929901915300708, 0.6821646889134247, 0.6466308273973815, 0.7198423004918363, 0.8485728681986173, 0.35029332576184047, 0.05390105643237608, 0.16375048931178382, 0.5996927552213626, 0.5500304187452103, 0.6452947806241376, 0.5596663239102648, 0.7571039026773094, 0.10286598362025379, 0.9626568573336108]
    sigmalist1 = [0.10512034229432102, 0.15966314493357575, 0.1487035316191792, 0.07760281657474236, 0.09430476019931518, 0.015532997656430392, 0.07829734155800472, 0.050938287242005775, 0.0752520062383641, 0.14079901594511637, 0.10331598314932156, 0.19231829377386853, 0.12841169101457028, 0.163587179253102, 0.10109451836381064, 0.07908817915926165, 0.16814980115738715, 0.023104864016302008, 0.12688372592853098, 0.10918135074139027]
    clist1 = [3.1710685551842954, 2.6244509678027246, 2.842200940097403, 3.166485833880661, 1.5606399813400178, 4.147799725348879, 6.053406797459328, 2.2918624274791557, 4.279986267390112, 5.5167963887575855, 3.7068985713477955, 2.013143701810097, 1.4825692946605602, 0.6228658691368741, 0.9104463188661369, 2.908137135312762, 0.8845856262093723, 3.528490928003841, 1.3182721361222605, 2.439543127240288]
    mulist2 = [0.16316813225494675, 0.5747242023605612, 0.479679503673486, 0.4812562873194003, 0.544336460721571, 0.18547654701022231, 0.822077932992481, 0.9014101793690645, 0.8988539685705776, 0.43713059192481163, 0.5243472463069783, 0.4271323917206633, 0.8070296772004831, 0.7300087281300498, 0.9013404761069902, 0.6082857343883773, 0.9893761695867888, 0.7201949100940501, 0.6501971821549059, 0.8954220091649463]
    sigmalist2 = [0.018330116011548835, 0.15450765232777358, 0.11093053579252517, 0.11485351665925062, 0.1417659274502753, 0.11011537706991267, 0.05311293098707004, 0.13960520422795278, 0.1726413765130363, 0.03342902892812403, 0.09919232361846494, 0.09643310874085942, 0.12418677446100086, 0.14232207767916205, 0.1830971833890496, 0.1270722392716885, 0.09576253911832451, 0.02048077354102531, 0.048925591205634444, 0.018349199315833988]
    clist2 = [1.131088590481571, 4.701539297964456, 3.999593844927375, 3.3264859283012678, 3.702439991024085, 1.33147295621148, 6.930533907721321, 7.228716978952588, 8.001810706239572, 0.5239562382014069, 1.629743281206008, 3.831445170274051, 6.622249716487343, 0.5674177645030192, 0.39067727027269344, 1.4567142230912589, 1.7760401532918568, 4.120068717600239, 1.7918918312478012,
3.713067771306464]
    
    xs = [1./NUM_POINTS*i for i in range(0,NUM_POINTS+1)]
    y1s = [a_function(i, mulist1, sigmalist1, clist1) for i in xs]
    y2s = [a_function(i, mulist2, sigmalist2, clist2) for i in xs]
    miny = [min(y1s[i], y2s[i]) for i in range(len(xs))]

    calibration_line = [i*miny[i] for i in range(len(xs))]
    plt.plot(xs, y1s, color='r', linestyle='solid')
    plt.plot(xs, y2s, color='b', linestyle='solid')
    plt.plot(xs, miny, color='black', linestyle='solid', linewidth=4, alpha=0.5)
    #plt.title("Minimum method for achieving groupwise equalization")
    plt.ylim(0, max(y1s + y2s)*1.1)
    plt.xlim(0, 1)
    plt.tick_params(axis='y', which='both', left=False, right=False, labelleft=False) # no y labels

    # fill
    plt.fill_between(xs, miny, [0 for _ in xs], color='grey', alpha=0.5)

    plt.savefig(filename)

def parabola_line_no_thresh(filename):
    NUM_POINTS = 10000
    
    xs = [1./NUM_POINTS*i for i in range(0,NUM_POINTS+1)]

    fig = plt.figure()
    ax = fig.add_subplot(111)
    ax.set_xlabel('score')
    ax.set_ylabel('Pr[score]')

    parabola = [6.*i*(1.-i) for i in xs]
    line = [1. for _ in xs]

    plt.plot(xs, parabola, color='r', linestyle='solid')
    plt.plot(xs, line, color='b', linestyle='solid')

    plt.ylim(0, max(parabola)*1.2)
    plt.xlim(0, 1)
    plt.tick_params(axis='y', which='both', left=False, right=False, labelleft=False) # no y labels

    plt.savefig(filename)


def parabola_line_thresh_example(filename):
    NUM_POINTS = 10000
    
    xs = [1./NUM_POINTS*i for i in range(0,NUM_POINTS+1)]

    fig = plt.figure()
    ax = fig.add_subplot(111)
    ax.set_xlabel('$s$')
    ax.set_ylabel('Pr$[\hat{S}(X_{g_1})=s]$  and  Pr$[\hat{S}(X_{g_2})=s]$')

    parabola = [6.*i*(1.-i) for i in xs]
    line = [1. for _ in xs]

    plt.plot(xs, parabola, color=ORANGE, linestyle='solid')
    plt.plot(xs, line, color=BLUE, linestyle='solid')

    a = (1./6.) * (5. - math.sqrt(7.))
    b = 1. - a
    c = (-4.*a + 3.*(a**2)) / (-3. + 2.*a)
    d = (3. * (1. - a)**2 ) / (1. + 2.*(1.-a) )
    plt.plot((a, a), (-0.02, max(parabola)*1.2), color=ORANGE, linestyle=':', alpha=0.5) # threshold line 1
    plt.plot((b, b), (-0.02, max(parabola)*1.2), color=ORANGE, linestyle=':', alpha=0.5) # threshold line 1
    plt.plot((c, c), (-0.02, max(parabola)*1.2), color=BLUE, linestyle=':', alpha=0.5) # threshold line 2
    plt.plot((d, d), (-0.02, max(parabola)*1.2), color=BLUE, linestyle=':', alpha=0.5) # threshold line 2
    plt.annotate(u'$\u03C4_0(g_2)$ = %.3f' % a, xy=(a - 0.21, max(parabola)*1.05), color=ORANGE)
    plt.annotate(u'$\u03C4_1(g_2)$ = %.3f' % b, xy=(b + 0.01, max(parabola)*1.05), color=ORANGE)
    plt.annotate(u'$\u03C4_0(g_1)$ = %.1f' % c, xy=(c - 0.18, max(parabola)*1.15), color=BLUE)
    plt.annotate(u'$\u03C4_1(g_1)$ = %.1f' % d, xy=(d + 0.01, max(parabola)*1.15), color=BLUE)
    fpath = os.path.join("/home/firechant/Downloads/", "unifont-11.0.02.ttf")
    fprop = fm.FontProperties(fname = fpath, size=18)
    fname = os.path.split(fpath)[1]
    plt.annotate(u'\u27C2'.format(fname), xy=(0.54, 0.5), fontproperties=fprop, color=ORANGE)
    plt.annotate(u'\u27C2'.format(fname), xy=(0.5, 0.29), xytext=(0.3, 0.3), fontproperties=fprop, color=BLUE,
        arrowprops=dict(color=BLUE, width=0.1, headlength=8, headwidth=6))
 
    plt.ylim(0, max(parabola)*1.2)
    plt.xlim(0, 1)
    plt.tick_params(axis='y', which='both', left=False, right=False, labelleft=False) # no y labels

    # fill
    for x in xs:
        if a - 1./NUM_POINTS <= x <= a + 1./NUM_POINTS:
            cutoffa = xs.index(x)
        if b - 1./NUM_POINTS <= x <= b + 1./NUM_POINTS:
            cutoffb = xs.index(x)
        if c - 1./NUM_POINTS <= x <= c + 1./NUM_POINTS:
            cutoffc = xs.index(x)
        if d - 1./NUM_POINTS <= x <= d + 1./NUM_POINTS:
            cutoffd = xs.index(x)
    plt.fill_between(xs[cutoffa:cutoffb], parabola[cutoffa:cutoffb], [0 for _ in xs][cutoffa:cutoffb], color=ORANGE, alpha=0.4)
    plt.fill_between(xs[cutoffc:cutoffd], line[cutoffc:cutoffd], [0 for _ in xs][cutoffc:cutoffd], color=BLUE, alpha=0.4)

    plt.savefig(filename)


def transform_pdf1_to_pdf2(filename):
    NUM_POINTS = 10000
    NUM_BUMPS = 20


    fig = plt.figure()
    ax = fig.add_subplot(111)
    ax.set_xlabel('$s$')
    ax.set_ylabel(u'Pr$[\hat{S}(X_g)=s]$  and  Pr$[\hat{S}(X_g)=s | \hat{S}(X_g)\u2260\u27C2]$')
    #mulist1 = [random.random() for _ in range(NUM_BUMPS)]
    #sigmalist1 = [min([random.random() / 5]) for _ in range(NUM_BUMPS)]
    #clist1 = [random.random() * mulist1[i] * 10 + (.1/mulist1[i]) for i in range(NUM_BUMPS)] # favor higher mu values
    #print(mulist1)
    #print(sigmalist1)
    #print(clist1)
    #mulist2 = [random.random() for _ in range(NUM_BUMPS)]
    #sigmalist2 = [min([random.random() / 5]) for _ in range(NUM_BUMPS)]
    #clist2 = [random.random() * mulist2[i] * 10 + (.1/mulist2[i]) for i in range(NUM_BUMPS)] # favor higher mu values
    #print(mulist2)
    #print(sigmalist2)
    #print(clist2)
    mulist1 = [0.7857926252803462, 0.8752283924872746, 0.8158624335530066, 0.20396934171236258, 0.5009799363382664, 0.9068206525563953, 0.8847980103640589, 0.8253765627024908, 0.5554342904866473, 0.9931892663703747, 0.8898239382307167, 0.738552652860035, 0.583784189344031, 0.8613972267411968, 0.24060611342132354, 0.42753511357968144, 0.13464389631792428, 0.20737665502821412, 0.07474292231072066, 0.6382954618627372]
    sigmalist1 = [0.19750813008163817, 0.028635546154796264, 0.185464001955237, 0.08094201843286537, 0.05953581102090222, 0.1317959780951629, 0.08011580511741705, 0.035669141902084256, 0.18988410429172667, 0.10800666507605353, 0.17117294425823418, 0.08318791187088255, 0.17562592160563503, 0.030789637572203144, 0.18735956447222954, 0.16181131744609928, 0.18635466348169108, 0.08768872959872194, 0.05395425704428809, 0.15941779253354088]
    clist1 = [0.23701915356545236, 2.8467191966800445, 4.913849840144986, 0.8473482350445507, 2.7347838288205835, 4.095488118259263, 7.892725382777716, 3.674823538671595, 1.3900663966567597, 5.95194489217713, 1.0231900532626323, 4.110973487299581, 1.2857146643591988, 2.709063850988179, 1.570597165384388, 3.142140737827447, 1.6606632143990756, 1.0946004569934726, 1.680870318669136, 1.4900939578067596]
    mulist2 = [0.6657237731128831, 0.46308680676093017, 0.5558048262986253, 0.5398780559174879, 0.700670016131894, 0.5254035199286533, 0.4755609968516258, 0.496066910637016, 0.09117652137903387, 0.5229643887960832, 0.8348545128672781, 0.197134913578061, 0.492936406150689, 0.9957475495639894, 0.7885913010809603, 0.0232914711300638, 0.8192693553906177, 0.6378723712317171, 0.7549328995443395, 0.7642991286844735]
    sigmalist2 = [0.14440614453905257, 0.16014488181321024, 0.15143896777183596, 0.020249671071913354, 0.16977322423858365, 0.19864707743516313, 0.14074649580821616, 0.1920230056117186, 0.09286062132740555, 0.0280066337583043, 0.08207630857808161, 0.0011468951087413748, 0.0552878600486618, 0.005004682446434083, 0.18573597932196131, 0.08299346207324879, 0.15171898828159663, 0.04412968756745288, 0.1263151260025252, 0.16340590732155819]
    clist2 = [2.335869700828107, 0.9171151999026876, 4.516422312361993, 3.1682594444427252, 2.6403268673384015, 2.1885109319407645, 1.5190067199969288, 3.869152409325687, 1.6090491107623275, 3.2832268199252943, 7.007051105803027, 2.394703232085258, 4.778299454532917, 8.850896189370523, 7.657582000536156, 4.52419567712376, 5.46598434026243, 0.408947069803898, 6.7723753114840175, 5.069326012529059]
    
    xs = [1./NUM_POINTS*i for i in range(0,NUM_POINTS+1)]
    y1s = [a_function(i, mulist1, sigmalist1, clist1) for i in xs]
    y2s = [a_function(i, mulist2, sigmalist2, clist2) for i in xs]
    # Normalize
    aoc1 = sum(y1s)
    aoc2 = sum(y2s)
    y2s = [y * (aoc1 / aoc2) for y in y2s]

    # Calculate transformed
    mult1to2 = min([y2s[i] / y1s[i] for i in range(len(y1s))])
    mult2to1 = min([y1s[i] / y2s[i] for i in range(len(y2s))])

    if mult1to2 > mult2to1:
        transformed = [orig * mult1to2 for orig in y1s]
    else:
        transformed = [orig * mult2to1 for orig in y2s]

    plt.plot(xs, y1s, color=ORANGE, linestyle='solid')
    plt.plot(xs, y2s, color=BLUE, linestyle='solid')
    plt.plot(xs, transformed, color=ORANGE, linestyle='dashed')
    ##plt.title("Transform DOCS 1 to DOCS 2 using deferrals")
    plt.ylim(0, max(y1s + y2s)*1.1)
    plt.xlim(0, 1)
    plt.tick_params(axis='y', which='both', left=False, right=False, labelleft=False) # no y labels

    # fill
    if mult1to2 > mult2to1: # fill from orig to transformed.
        plt.fill_between(xs, y2s, transformed, color=ORANGE, alpha=0.4)
    else:
        plt.fill_between(xs, y1s, transformed, color=ORANGE, alpha=0.4)
    fpath = os.path.join("/home/firechant/Downloads/", "unifont-11.0.02.ttf")
    fprop = fm.FontProperties(fname = fpath, size=18)
    fname = os.path.split(fpath)[1]
    plt.annotate(u'\u27C2'.format(fname), xy=(0.83, 18), fontproperties=fprop, color=ORANGE)

    # arrows
    for x in [i * 0.1 for i in range(1, 10, 1)]:
        if x == 0.2:
            continue
        ind = int(x*NUM_POINTS)
        plt.arrow(x, transformed[ind], 0, (y2s[ind] - transformed[ind]), linewidth=0.2, length_includes_head=True,
                head_length=0.6, head_width=0.015, overhang=1.0)

    plt.savefig(filename)


def undesirable_results_from_n_thresh(filename):
    NUM_POINTS = 10000
    
    xs = [1./NUM_POINTS*i for i in range(0,NUM_POINTS+1)]

    fig = plt.figure()
    ax = fig.add_subplot(111)
    ax.set_xlabel('$s$')
    ax.set_ylabel('Pr$[\hat{S}(X_{g_1})=s]$  and  Pr$[\hat{S}(X_{g_2})=s]$')

    g1s = [1.5 - x for x in xs]
    g2s = [0.5 + x for x in xs]
    ys = [1.5] # hack
    plt.plot(xs, g1s, color=BLUE, linestyle='solid')
    plt.plot(xs, g2s, color=ORANGE, linestyle='solid')
    thresh1 = 0.5575
    thresh2 = 0.5
    plt.plot((thresh1, thresh1), (-0.02, max(ys)*1.1), color=BLUE, linestyle=':') # threshold line 1
    plt.plot((thresh2, thresh2), (-0.02, max(ys)*1.1), color=ORANGE, linestyle=':') # threshold line 2
    plt.annotate(u'\u03C4($g_1$) = %.2f' % thresh1, xy=(thresh1 + 0.01, max(ys)*1.05))
    plt.annotate(u'\u03C4($g_2$) = %.2f' % thresh2, xy=(thresh2 - 0.185, max(ys)*1.05))
    #plt.title('PPV for both groups \u2245 0.77, but the requirement for the disadvantaged group is more stringent')
    plt.ylim(0, max(ys)*1.1)
    plt.xlim(0, 1)
    plt.tick_params(axis='y', which='both', left=False, right=False, labelleft=False) # no y labels

    # fill
    cutoff1 = xs.index(thresh1)
    cutoff2 = xs.index(thresh2)
    plt.fill_between(xs[cutoff1:], g1s[cutoff1:], [0 for _ in xs][cutoff1:], color=BLUE, alpha=0.5)
    plt.fill_between(xs[cutoff2:], g2s[cutoff2:], [0 for _ in xs][cutoff2:], color=ORANGE, alpha=0.5)

    # find middle(ish) of region and point to it
    #plt.subplots_adjust(top=0.85)

    plt.savefig(filename)

def rand_threshold_description(filename):

    xs = [0.1, 0.2 , 0.3 , 0.4 , 0.5 , 0.6, 0.7, 0.8 , 0.9]
    ys = [0.1, 0.15, 0.35, 0.25, 0.1, 0.6, 0.4, 0.45, 0.4]
    bar_width = 0.1

    fig = plt.figure()
    ax = fig.add_subplot(111)
    
    #ys = [1.5] # hack
    plt.bar(xs[:4], ys[:4], bar_width, color=cm.plasma(0))
    plt.bar(xs[5:], ys[5:], bar_width, color=cm.plasma(225))
    #plt.bar(xs[4:5], ys[4:5], bar_width, color='grey', alpha = 0.7)
    #ax.imshow([0.45, 0.55, 0, 0.1], interpolation='bicubic', cmap=plt.cm.plasma, alpha=1)
    ax.imshow([[1,1],[0,0]], interpolation='bicubic', cmap=plt.cm.plasma, extent=(0.45,0.55,0,0.1), alpha=1)


    thresh = 0.52
    plt.plot((thresh, thresh), (-0.02, max(ys)*1.1), color='black', linestyle=':') # threshold line 1
    plt.annotate(u's < \u03C4: return 0', xy=(0.2, max(ys)*1.05))
    plt.annotate(u's = \u03C4: return 1 wp R(s), 0 otherwise', xy=(0.49, max(ys)*1.05), rotation=90)
    plt.annotate(u's > \u03C4: return 1', xy=(0.7, max(ys)*1.05))
    plt.ylim(0, max(ys)*1.1)
    plt.xlim(0, 1)
    plt.tick_params(axis='y', which='both', left=False, right=False, labelleft=False) # no y labels

    plt.savefig(filename)








#parabola_line_no_thresh("../graphs/parabola_line_no_thresh.png")
#rand_threshold_description("../graphs/rand_threshold_description.png")
#undesirable_results_from_n_thresh("../graphs/undesirable_results_from_n_thresh.png")
#transform_pdf1_to_pdf2("../graphs/transform_pdf1_to_pdf2.png")
parabola_line_thresh_example("../graphs/parabola_line_thresh_example.png")
#two_thresholds_per_group("../graphs/two_thresholds_per_group.png")
#minimum_equalizing_method("../graphs/minimum_equalizing_method.png")
#show_calibration_line("../graphs/calibration_line_example.png")
#one_gaussian_vs_two("../graphs/one_gaussian_vs_two.png")
#show_calibration_line_decide("../graphs/calibration_line_decide.png")
#create_double_gaussian_example("../graphs/thresholded_inverted.png")
#create_discrete_thresh_example('../graphs/lollipop_no_thresh.png')
#create_single_lollipop_graph(0.6, '../graphs/lollipop_br60.png')

